Pixel-integrated thin-film filter simulation and scaling trade-offs

Thin-film optical filters can nowadays be integrated onto pixels of commercial image sensors used for spectral imaging. A drawback of having more filters on an image sensor is a loss in spatial resolution which could be regained by using smaller pixels. However, this work shows that miniaturization causes a reduction in transmittance and requires a trade-off between pixel size and filter bandwidth. This is caused by diffraction and the reduced number of reflections in the filter. Analytical wave and ray optics models are developed and used for fast transmittance prediction and this is validated using a commercial spectral sensor and numerical simulations. The identified trade-off is an intrinsic limitation of pixel-integrated thin-film filter technology and the developed models will be useful tools for exploring new hardware and computational solutions.

==> fig/simulations/raymodel/fabrymonolayer_numberofreflections.m <==
%% Visiualize number of interfering rays at different positions on the substrate
%
%
% (c) 2021 Thomas Goossens

clear;close all;


%% Filter parameters

neff=1.7;
targetcwl=0.921
filter.h(2)=targetcwl/(2*neff); % half wave layer
h = filter.h(2);

w=5.5; % µm



%% FUnction to calculate number of rays N(x)
% Refracted angle in the film
th_n = @(th) asind(sind(th)/neff);

% N(x)
num=@(x,th)x./(h*tand(th_n(th)));
N = @(x,th) floor(num(x,th)/2+1/2)


%% Simulation parameters

% Sampling space for horizontal coordinate
x=linspace(0,w,100);


% Angular range
angles = [linspace(0,1,100) linspace(1.1,30,100)];


%% Colors

cmap = hot;
s=size(cmap,1);
color{1}=cmap(1,:);
color{2}=cmap(round(0.25*s),:);
color{3}=cmap(round(0.5*s),:);
color{4}=cmap(round(0.6*s),:);
color{5}=cmap(round(0.7*s),:)



%% Plot number of interfering rays

% Plot result for given filter dimensions
fig=figure(3);clf;
fig.Position= [489 286 1082 653];
%fig.Position=[846 359 635 294];
lw=2;
plot(angles,N(0.1,angles),'color',color{1},'linewidth',lw); hold on;
plot(angles,N(0.25*w,angles),'color',color{2},'linewidth',lw)
plot(angles,N(0.5*w,angles),'color',color{3},'linewidth',lw)
plot(angles,N(0.75*w,angles),'color',color{4},'linewidth',lw)
plot(angles,N(w,angles),'color',color{5},'linewidth',lw)



text(4,22,'$x=0.1w$'); %line([5 0.07],[15 13],'color','k')
text(6,52,'$x=0.25w$');%line([5 0.9899],[12 8],'color','k')
text(7.2,72,'$x=0.5w$');%line([7 4.6],[8 4],'color','k')
text(8.5,90,'$x=0.75w$');%line([7 4.6],[8 4],'color','k')
text(9.5,110,'$x=w$');%line([10.5 9.566],[6 4],'color','k')

%legend('$x=0.1w$','$x=0.25w$','$x=0.50w$','$x=0.75w$','$x=w$')

ylim([0 200]);
yticks(0:50:200)
xlim([0 20])
xlabel('Incidence angle (deg)');
ylabel('Nb. of interfering rays $N(x)$')



grid on;
ax=gca;
set(ax, 'YGrid', 'on', 'XGrid', 'off');

box on;

set(findall(gcf,'-property','FontSize'),'FontSize',15);
set(findall(gcf,'-property','interpreter'),'interpreter','latex');
saveas(gcf,'./fig/fabryperot-numberofrays.eps','epsc')



==> fig/simulations/raymodel/figures_equivFP.m <==
clear;close all;

addpath(genpath('/home/thomas/Documents/tinyfilters/git/tinythinfilm/'))
addpath('/home/thomas/Documents/tinyfilters/research/filters');     

%%
n0=1; nsub=3.67;

neff=1.7;
R=0.977;
width=2;


for width=[2 5.5 10]
wavelengths=linspace(0.65,0.75,500);


angledeg=15;
polarization='s';
accuracy=7;


%% Wave optics filter
addpath(genpath('../fabryperot/filters'));
cwl=0.713
repetitions_bragg=4;
fabry = fabryfilter_paper(cwl,repetitions_bragg);
fabry.width=width;
filternames={'fabry'}


%% Calculations
angles=[0.01 10 15 20]
for a=1:numel(angles)
    refl = ((1-nsub)/(1+nsub))^2;
    Tray(:,a)=(1-refl)*tinytransmittance_equivFP(n0,neff,nsub,R,width,cwl,wavelengths,angles(a),polarization,accuracy);
    Ttiny(:,a)=tinytransmittance(fabry,angles(a),wavelengths,'s',accuracy);
    %    Ttiny(:,a)=tinytransmittance(fabry,angles(a),wavelengths,'s',accuracy);
    Trayapprox(:,a)=tinytransmittance_ray(R,neff,cwl/(2*neff),width,wavelengths,angles(a),nsub);
    
end
%%  Stylesheet

run ../../styles/linestyles.m

%% FIguire
fig=figure(2);clf; hold on; 
fig.Position= [783 246 640 215];






for a=1:numel(angles)
    subplot(1,4,a); hold on;
    hray=plot(wavelengths,Tray(:,a)); setstyle(hray,sty_tinyray);
    htiny=plot(wavelengths,Ttiny(:,a)); setstyle(htiny,sty_tinywave);
    %    hrayapprox=plot(wavelengths,Trayapprox(:,a)); setstyle(hrayapprox,sty_tinyrayapprox);
      if(a>1)
        % no ylabel
        ax=gca; ax.YTickLabels=[];ax.YTick=[];
        ax.YAxis.Visible='off';
      end

      ylim([0 0.8])
      box off;
      
      xlabel('Wavelength ($\mu$m)');
      ylabel('Transmittance')
      title([num2str(round(angles(a))) '$^\circ$']);
         
end


%Add legend in the end so it appears on top of subplots
 legh=legend([htiny hray],'$T_{\textup{tiny}}^{\textup{wave}}$','$T_{\textup{tiny}}^{\textup{ray}}$','location','northeast');
 legh.Position=[0.322 0.7393 0.1387 0.2563];
 legh.Box='off';
 legh.Orientation='horizontal';


set(findall(gcf,'-property','FontSize'),'FontSize',10);
set(findall(gcf,'-property','interpreter'),'interpreter','latex');

saveas(gcf,['./fig/tinyray-' num2str(width) '-subplots.eps'],'epsc');



end

==> fig/simulations/raymodel/raymodel_irradiances.m <==
%% Visualize the irradiances for different number of interfering rays
%  The transmitted power is an integral over the irradiance and hence is a combination 
%  of the differently shaped irradiances visiualized in this script. 
%
% (c) 2021 Thomas Goossens
clear;clf;


%% Simulation parameters
wavelengths = linspace(0.7,0.9,1000);
angledeg=0;
targetcwl = 0.8; %micron

%% Filter proeprties
% Refractive indices
neff=1.7; % Effective index
nsub=3.67; % Substrate index

% Filter dimensions
width=5.5; % µm
height=targetcwl/(2*neff);

% Admittance of outgoing medium

eta_in=1*cosd(angledeg);

costh_n = sqrt(1-sind(angledeg).^2./nsub.^2);
eta_t=nsub*costh_n;


% Mirror reflectance
R=0.977
% Air-Substrate transmittance
Ts = abs((2*eta_in)./(eta_in+eta_t))^2;
% Calculation of number of reflections (anonymous fucntion)
th_n = @(th) asind(sind(th)/neff);
num=@(x,th)x./(h*tand(th_n(th)));


%% Calculate irradiance
% Range of number of interfering rays ot simulate
Nrange=[0 1 5 10 20 40 50 80];
T=zeros(numel(wavelengths),numel(Nrange));

% phase thickness
delta = 2*pi*neff*height*costh_n./wavelengths';
for n=1:numel(Nrange)
    N=Nrange(n);
    It(:,n)=(R^(2*N)-2*R^(N)*cos(2*N*delta)+1)./(R^(2)-2*R*cos(2*delta)+1);
    It(:,n) = (Ts*(eta_t) *It(:,n))/2 ;
end




%% Plot irradiances

% Stylesheet
run ../../styles/linestyles.m

fig=figure(1);clf;
fig.Position= [648 408 611 175];
fig.Position=[648 408 597 332];
for m=1:numel(Nrange)
    subplot(2,4,m)
    hray=plot(wavelengths,It(:,m),'k'); %setstyle(hray,sty_tinyray);

    
    xlabel('Wavelength ($\mu$m)')
    ylabel('$I_t(M)$ [Wm$^{-2}$]')
    if(m<=4)
        ylim([0 35])    
    else
      ylim([0 600])    
    end
    box off;
    if(not(or(m==1,m==5)))
        % no ylabel
        ax=gca; ax.YTickLabels=[];ax.YTick=[];
        ax.YAxis.Visible='off'
    end
    %    title(['M=' num2str(Mrange(m))])
    if(m==1)
        title(sprintf('N=%i\nFilter vignetting',Nrange(m)))
    elseif(m==2)
        title(sprintf('N=%i\nDirect transmission',Nrange(m)))
    else
        if(m>4)
            title(sprintf('N=%i',Nrange(m)))
        else
            title(sprintf('N=%i\n',Nrange(m)))
        end
    end
end    
set(findall(gcf,'-property','FontSize'),'FontSize',10);
set(findall(gcf,'-property','interpreter'),'interpreter','latex');

saveas(gcf,'./fig/raymodel_irradiances.eps','epsc')



==> fig/simulations/raymodel/tinytransmittance_ray.m <==
function [T,peak]=  tinytransmittance_ray(r,neff,h,w,wl,angledeg,nsub)

    thn=asind(sind(angledeg)/neff);
    
    d= -pi+(2*pi*neff*h*cosd(thn))./wl; %delta (-pi shifted

    M=(1/2 + w/(2*h*tand(thn)));  % ignore floor
    
    normalisatie= 0.5*(w+w^2/(2*h*tand(thn)));
    
    teller=@(M,r) M + (r.^(2.*M) - 1)./(2.*log(r)) - (2.*(log(r).*(r.^M.*cos(2.*M.*d) - 1) + 2.*d.*r.^M.*sin(2.*M.*d)))./(4.*d.^2 + log(r).^2); 
        
    
    % % benaderingen
        
    teller=@(M,r) M + (r.^(2.*M) - 1)./(2.*log(r)) - (2.*(log(r).*(r.^M.*cos(2.*M.*d) - 1) + 2.*d.*r.^M.*sin(2.*M.*d)))./(4.*d.^2 + log(r).^2); 
    
    peak=1+(1-r^M)*(3-r^M)./(log(r^(2*M)));
    

    noemer =@(M,r) (r^2 - 2.*cos(2.*d).*r + 1);
    
    nair=1;
    t = (2*nair)./(nair+nsub);
    
    T= ((r-1)^2./M) *teller(M,r)./noemer(M,r);
    T= nsub*(t)^2 *(r-1)^2./M *teller(M,r)./noemer(M,r);

end

==> fig/simulations/raymodel/visualize_analyticalapproximation.m <==
clear;close all;

addpath(genpath('/home/thomas/Documents/tinyfilters/git/tinythinfilm/'))
addpath('/home/thomas/Documents/tinyfilters/research/filters');     

%%
n0=1; nsub=3.67;

neff=1.7;
R=0.977;
width=2;


for width=[2 5.5 10]
wavelengths=linspace(0.65,0.75,500);


angledeg=15;
polarization='s';
accuracy=7;


%% Wave optics filter
addpath(genpath('../fabryperot/filters'));
cwl=0.713
repetitions_bragg=4;


%% Calculations
angles=[0.01 10 15 20]
for a=1:numel(angles)
    refl = ((1-nsub)/(1+nsub))^2;
    Tray(:,a)=tinytransmittance_equivFP(n0,neff,nsub,R,width,cwl,wavelengths,angles(a),polarization,accuracy);
    Trayapprox(:,a)=tinytransmittance_ray(R,neff,cwl/(2*neff),width,wavelengths,angles(a),nsub);
end
%%  Stylesheet

run ../../styles/linestyles.m

%% FIguire
fig=figure(2);clf; hold on; 
fig.Position= [783 246 640 215];






for a=1:numel(angles)
    subplot(1,4,a); hold on;
    hray=plot(wavelengths,Tray(:,a)); setstyle(hray,sty_tinyray);
    hrayapprox=plot(wavelengths,Trayapprox(:,a)); setstyle(hrayapprox,sty_tinyrayapprox);
      if(a>1)
        % no ylabel
        ax=gca; ax.YTickLabels=[];ax.YTick=[];
        ax.YAxis.Visible='off';
      end

      ylim([0 0.8])
      box off;
      
      xlabel('Wavelength ($\mu$m)');
      ylabel('Transmittance')
      title([num2str(round(angles(a))) '$^\circ$']);
         
end


%Add legend in the end so it appears on top of subplots
 legh=legend([hray hrayapprox],'$T_{\textup{tiny}}^{\textup{ray}}$','Analytical approximation','location','northeast');
 legh.Position=[0.322 0.7393 0.1387 0.2563];
 legh.Box='off';
 legh.Orientation='horizontal';


set(findall(gcf,'-property','FontSize'),'FontSize',10);
set(findall(gcf,'-property','interpreter'),'interpreter','latex');

saveas(gcf,['./fig/tinyray-approximation-' num2str(width) '-subplots.eps'],'epsc');



end

==> supplementary/simulate_FDFD.m <==
%% FDFD SIMULATION SCRIPT
% This script was used to compute the transmittance of pixel-integrated thin-film
% filters and employed as a benchmark to test the wave-optics and ray-optics models of the accomanying paper.
%
% The simulation domain concists of three adjacent thin-film Fabry-Pérot filters with different cavity heights.
% Because the PML is on the boundary of the left and right filter, only the central filter should be used to calculate the transmittance, to ensure relastic boundary conditions
%
% This script is attached to the paper for reproducibility purposes
%
%
% Coordinate system: [x y z]= [horizontal, vertical, perpendicular to screen]
%
%  (c) 2021 Thomas Goossens

clear all; close all; clear classes; clc;



%% Add paths of the MaxwelFDFD toolbox
% Download here: https://www.mit.edu/~wsshin/maxwellfdfd.html
%
addpath(genpath('./maxwellfdfd/'))



%% Filter properties
% change this to simulate different filter width

filterwidth=5500 % nm 
%filterwidth=2000 % nm
%filterwidth=10000  % nm


substratethickness=400 % nm



%% Sweep parameters
% Run the simulation for different angles and sweep the wavelengths

angles=[0 10 15 20] % angles (degrees)
wls=[660:2:750];  % Wavelengths (nm)


%% 2D Simulation domain parameters

% Phase matching layer thickness (nm)
% chosen to be at least 10 times the grid size 
PML=[100 100 0]; 

gridsize=6 % nm

% set to true to visualize the domain without simulation
inspection_only=false

%%% Simulation domain
domaintop=2600+PML(2)
domainbottom=-(substratethickness)  % now PML will be ON top of substrate
domainleft=-(filterwidth)
domainright=(2*filterwidth)



%%% Incident light
polarization = Axis.z % S-polarized 



%% Material parameters
% The FDFD library requires the definition of electrical permittivity and magnetic permeability mu.  
% For optical frequencies we consider mu=1.
mu=1;

% Define also quarter wave plates for a target central wavelength wavelength
targetcwl=720;%nm
g
nL=1.5; perm_L =nL^2;  % low refractive index material L
nH=2.4;perm_H =nH^2;  % high refractive index materiel H
nSi=3.67;perm_Si =nSi^2; %  Substrate material
% Quarter wave thickness
dl=targetcwl/(4*nL);
dh=targetcwl/(4*nH);
% The permitivitties perm_l and perm_h are needed for the toolbox;




%% Define materials for FDFD toolbox
lossless=true;
vacuum =  Material('vacuum', 'none', 1.0);
H =  Material('H', [0.5 0.5 0.5], perm_H,mu,lossless);
L =  Material('L', 'none', perm_L,mu,lossless);
silicon =  Material('Si', [0.1 0.1 0.1], perm_Si,mu,lossless);



%% Construct three adjacent thin-film filter stacks 
clear B;

extra=50; % differences in thickness between neighbouring cavities

% material stack for simulator
M = {H L H L H L H L H L L H L H L H L H L H};  

% Layer thickness
h =  [dh dl dh dl dh dl dh dl dh dl-extra dl dh dl dh dl dh dl dh dl dh];
h2 = [dh dl dh dl dh dl dh dl dh (dl) dl   dh dl dh dl dh dl dh dl dh];% neighbour
h3 = [dh dl dh dl dh dl dh dl dh (dl+extra) dl dh dl dh dl dh dl dh dl dh];% neighbour


% First filter x=-w .. 0
thickness1=0;
for i=1:numel(h)
    B{i}=Box([-filterwidth 0; thickness1 thickness1+h(i); 0 1]);
    thickness1=thickness1+h(i);
end

% First filter x=0 .. w
thickness2=0;
for i=(numel(h)+1):(2*numel(h))
    M{i}=M{i-numel(h)};%double
    B{i}=Box([0 filterwidth; thickness2 thickness2+h2(i-numel(h)); 0 1]);
    thickness2=thickness2+h2(i-numel(h));
end

% First filter x=w .. 2w
thickness3=0;
for i=(2*numel(h)+1):(3*numel(h))
    M{i}=M{i-2*numel(h)};%double
    B{i}=Box([filterwidth 2*filterwidth; thickness3 thickness3+h3(i-2*numel(h)); 0 1]);
    thickness3=thickness3+h3(i-2*numel(h));
end


%% Define Substrate properties

Msubstrate=silicon;
Bsubstrate=Box([-filterwidth 2*filterwidth; -substratethickness 0; 0 1]);


%% Do a sweep of angle and wavelengths
% For each iteration, the incident and transmitted power flux are calculated for each filter.
% Although in the paper we only use the second (central) filter to ensure realistic boundary conditions.


for a=1:numel(angles)
    angledeg=angles(a);

    clear power_measured power_in;
    for i=1:numel(wls)
        wl=wls(i);
        disp(['Simulate ' num2str(wl) ' nm'])
        tic; % Start timer;
        
        %%%%%%%%%%%%%%%%%%% Plane wave source %%%%%%%%%%%%%%%%%%%%%%%%%%%
        % Placed above the filters
        planewave = PlaneSrc(Axis.y, thickness2+400, polarization, 1, deg2rad(angledeg), wl);


        
        %%%%%%%%%%%%%%%%%%% Measure transmitted flux %%%%%%%%%%%%%%%%%%%%%%%%%%%
        [Efield, Hfield,obj_array, src_array] = maxwell_run(...
            'OSC', 1e-9,wl , ...
            'DOM', {'vacuum', 'none', 1.0}, [domainleft domainright; domainbottom domaintop; ...
                            0 1], gridsize, BC.p, PML,'OBJ',M{1}, B{1}, M{2}, B{2}, M{3}, B{3}, M{4}, B{4}, M{5}, B{5}, M{6}, B{6}, M{7}, B{7}, M{8}, B{8}, M{9}, B{9}, M{10}, B{10}, M{11}, B{11}, M{12}, B{12}, M{13}, B{13}, M{14}, B{14}, M{15}, B{15}, M{16}, B{16}, M{17}, B{17}, M{18}, B{18}, M{19}, B{19}, M{20}, B{20}, M{21}, B{21}, M{22}, B{22}, M{23}, B{23}, M{24}, B{24}, M{25}, B{25}, M{26}, B{26}, M{27}, B{27}, M{28}, B{28}, M{29}, B{29}, M{30}, B{30}, M{31}, B{31}, M{32}, B{32}, M{33}, B{33}, M{34}, B{34}, M{35}, B{35}, M{36}, B{36}, M{37}, B{37}, M{38}, B{38}, M{39}, B{39}, M{40}, B{40}, M{41}, B{41}, M{42}, B{42}, M{43}, B{43}, M{44}, B{44}, M{45}, B{45}, M{46}, B{46}, M{47}, B{47}, M{48}, B{48}, M{49}, B{49}, M{50}, B{50}, M{51}, B{51}, M{52}, B{52}, M{53}, B{53}, M{54}, B{54}, M{55}, B{55}, M{56}, B{56}, M{57}, B{57}, M{58}, B{58}, M{59}, B{59}, M{60}, B{60},  Msubstrate,Bsubstrate, 'SRCJ', planewave,inspection_only);
        
        
        % Measure transmitted flux justunderneath the filter substrate
        
        power.filter1.transmitted(i) = powerflux_patch(Efield, Hfield, Axis.y, ... % 
                                            -gridsize, [0 1; -filterwidth 0])
        power.filter2.transmitted(i) = powerflux_patch(Efield, Hfield, Axis.y, ... % 
                                            -gridsize, [0 1; 0 filterwidth])
        power.filter3.transmitted(i) = powerflux_patch(Efield, Hfield, Axis.y, ... % 
                                                          -gridsize, [0 1; filterwidth 2*filterwidth])

        %%%%%%%%%%%%%%%%%%% Measure incident flux %%%%%%%%%%%%%%%%%%%%%%%%%%%
        % if there were no filters and no substrate          
        clear Efield Hfield obj_array src_array; % to save memory
        [Efield, Hfield,obj_array, src_array] = maxwell_run(...
            'OSC', 1e-9,wl , ...
            'DOM', {'vacuum', 'none', 1.0}, [domainleft domainright; domainbottom domaintop; ...
                            0 1], gridsize, BC.p, PML, 'SRCJ', planewave,inspection_only);

        % Measure transmitted flux
        % The power patches are placed at the top surface of the corresponding filter stack to calculate how much light would have reached the top of the filter.
        % The simulation is done without any filters because reflection from the filter stack would change the measured net power flux. We are only interested in the incident flux.
        power.filter1.incident(i) = powerflux_patch(Efield, Hfield, Axis.y, ... % 
                                            thickness1, [0 1; -filterwidth 0])
        power.filter2.incident(i) = powerflux_patch(Efield, Hfield, Axis.y, ... % 
                                            thickness2, [0 1; 0 filterwidth])
        power.filter3.incident(i) = powerflux_patch(Efield, Hfield, Axis.y, ... % 
                                                          thickness3, [0 1; filterwidth 2*filterwidth])


        % To document how long the simulation takes
        power.timing(i)=toc;

        %%%%%%%%%%%%%%%%%%% Save data %%%%%%%%%%%%%%%%%%%%%%%%%%%
        save(['./power_' num2str(filterwidth) '_' num2str(angledeg) '.mat'],'wls','power','i','a','angles')% small file
        clear Efield Hfield obj_array src_array; % to save memory
    end
    
    

        

end


